WKB approximation for quasi-bound states and trapped modes

We develop a largely automatic semi-analytic method for calculating weakly damped quasi-bound states and trapped modes supported by a local minimum of an effective potential. The real part of the frequency is obtained from an arbitrarily high-order local WKB expansion and Pad\'e resummation, while the exponentially small imaginary part is estimated using the Gamow approximation for tunnelling through one or two potential barriers. Because the local quantization requires only derivatives of the potential at its minimum, the method applies readily to non-rational effective potentials and to different compact-object geometries. We provide a Mathematica notebook implementing the procedure. Comparisons with continued-fraction and direct numerical results for massive scalar fields around Schwarzschild and Kerr black holes and for axial trapped modes of a uniform-density star show that the method yields accurate real frequencies and useful estimates of decay rates outside the superradiant regime.

==> anc/WKBBoundStates.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    107189,       2402]
NotebookOptionsPosition[    104491,       2319]
NotebookOutlinePosition[    105329,       2345]
CellTagsIndexPosition[    105286,       2342]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"Check", "[", 
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{"\"\<WKB.m\>\"", ",", 
       RowBox[{"Path", "\[Rule]", 
        RowBox[{"Prepend", "[", 
         RowBox[{"$Path", ",", 
          RowBox[{"NotebookDirectory", "[", "]"}]}], "]"}]}]}], "]"}], ",", 
     RowBox[{
     "Print", "[", 
      "\"\<Please download the package \\!\\(\\*ButtonBox[\\\"WKB.m and \
WKBorders\\\",BaseStyle->\\\"Hyperlink\\\",ButtonData->{URL[\\\"https://arxiv.\
org/src/2603.12466v1/anc\\\"], None},ButtonNote->\\\"Click to open the link \
in your browser.\\\"]\\).\>\"", "]"}]}], "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.982675410543245*^9, 3.982675424353297*^9}, {
  3.98267548467858*^9, 3.982675581672829*^9}, {3.9826756605773315`*^9, 
  3.9826756891807685`*^9}},
 ExpressionUUID -> "942bdf2b-dca7-4695-92a2-55847463d5c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ListOfRealRoots", "::", "usage"}], "=", 
   "\"\<ListOfRealRoots solves an equation with NSolve and returns the list \
of real solutions.\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListOfRealRoots", "::", "norealroots"}], "=", 
   "\"\<NSolve did not return a list of roots.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ListOfRealRoots", "[", 
    RowBox[{"eq_Equal", ",", "R_", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"sol", "=", 
       RowBox[{"Quiet", "[", 
        RowBox[{"NSolve", "[", 
         RowBox[{"eq", ",", "R", ",", "Reals", ",", "opt"}], "]"}], "]"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ListQ", "[", "sol", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"R", "/.", "sol"}], ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"PossibleZeroQ", "[", 
              RowBox[{"#", "//", "Im"}], "]"}], "&"}], ")"}]}]}], "]"}], "//",
         "Re"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Message", "[", 
         RowBox[{"ListOfRealRoots", "::", "norealroots"}], "]"}], ";", 
        RowBox[{"{", "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
    RowBox[{"(*", 
     RowBox[{"End", " ", "If"}], "*)"}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MappedNIntegrate", "::", "usage"}], "=", 
   "\"\<MappedNIntegrate uses NIntegrate to numerically evaluate an integral \
between endpoints with integrable singularities.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MappedNIntegrate", "[", 
    RowBox[{"f_", ",", 
     RowBox[{"{", 
      RowBox[{"R_", ",", " ", 
       RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
       RowBox[{"b_", "?", "NumericQ"}]}], "}"}]}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"half", " ", "=", " ", 
        FractionBox[
         RowBox[{"b", " ", "-", " ", "a"}], "2"]}], ",", 
       RowBox[{"middl", " ", "=", " ", 
        FractionBox[
         RowBox[{"a", "+", "b", " "}], "2"]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Quiet", "[", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"f", "/.", 
            RowBox[{"R", "\[Rule]", 
             RowBox[{"middl", "+", 
              RowBox[{"half", " ", 
               RowBox[{"Cos", "[", "R", "]"}]}]}]}]}], ")"}], " ", "half", 
          " ", 
          RowBox[{"Sin", "[", "R", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"R", ",", "0", ",", "Pi"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", 
          RowBox[{"Max", "[", 
           RowBox[{"MachinePrecision", ",", 
            RowBox[{"Precision", "[", 
             RowBox[{"f", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"_", "?", "PossibleZeroQ"}], "\[Rule]", "0"}], ",", 
                RowBox[{"R", "\[Rule]", 
                 RowBox[{"middl", "+", 
                  RowBox[{"half", " ", 
                   RowBox[{"Cos", "[", "R", "]"}]}]}]}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"Method", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Automatic", ",", 
            RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "0"}]}], 
           "}"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NIntegrate", "::", "\"\<ncvb\>\""}], ",", 
         RowBox[{"NIntegrate", "::", "\"\<ncvi\>\""}], ",", 
         RowBox[{"NIntegrate", "::", "\"\<slwcon\>\""}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FindBSTurningPoints", "::", "usage"}], "=", 
   "\"\<FindBSTurningPoints solves the equation for the turning points. First \
pair corresponds to the rightmost negative gap.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FindBSTurningPoints", "::", "notfound"}], "=", 
   "\"\<Unable to find turning points.\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FindBSTurningPoints", "::", "nobarrier"}], "=", 
   "\"\<Barrier for tunnelling is not identified.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FindBSTurningPoints", "::", "unsolved"}], "=", 
   "\"\<Unable to find the turning-point solutions.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FindBSTurningPoints", "[", 
    RowBox[{"U_", ",", "R_", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"roots", "=", 
       RowBox[{
        RowBox[{"ListOfRealRoots", "[", 
         RowBox[{
          RowBox[{"U", "\[Equal]", "0"}], ",", "R", ",", "opt"}], "]"}], "//", 
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{"#1", "<", "#2"}], "&"}]}], "]"}], "&"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ListQ", "[", "roots", "]"}], "&&", 
        RowBox[{
         RowBox[{"Length", "[", "roots", "]"}], ">", "1"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"valU", "=", 
           RowBox[{"Quiet", "[", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Check", "[", 
                RowBox[{
                 RowBox[{"U", "/.", 
                  RowBox[{"{", 
                   RowBox[{"R", "\[Rule]", 
                    RowBox[{"Mean", "[", "#", "]"}]}], "}"}]}], ",", 
                 RowBox[{"-", "1"}]}], "]"}], "&"}], ",", 
              RowBox[{"Partition", "[", 
               RowBox[{"roots", ",", "2", ",", "1"}], "]"}]}], "]"}], "]"}]}],
           "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"samesignintervals", "=", 
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"roots", "[", 
                   RowBox[{"[", 
                    RowBox[{"First", "[", "#", "]"}], "]"}], "]"}], ",", 
                  RowBox[{"roots", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"Last", "[", "#", "]"}], "+", "1"}], "]"}], 
                   "]"}]}], "}"}], "&"}], ",", 
               RowBox[{"SplitBy", "[", 
                RowBox[{
                 RowBox[{"Range", "[", 
                  RowBox[{"valU", "//", "Length"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Sign", "[", 
                   RowBox[{"valU", "[", 
                    RowBox[{"[", "#", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
              "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Last", "[", "valU", "]"}], ">", "0"}], ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", "samesignintervals", "]"}], ">", "2"}],
                ",", 
               RowBox[{"(*", 
                RowBox[{
                "First", " ", "pair", " ", "corresponds", " ", "to", " ", 
                 "the", " ", "negative", " ", "gap"}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"samesignintervals", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}], ",", 
                 RowBox[{"samesignintervals", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                 RowBox[{"samesignintervals", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "samesignintervals", "]"}], ">", 
                  "1"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"samesignintervals", "[", 
                    RowBox[{"[", 
                    RowBox[{"-", "2"}], "]"}], "]"}], ",", 
                   RowBox[{"samesignintervals", "[", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{
                  RowBox[{"Message", "[", 
                   RowBox[{"FindBSTurningPoints", "::", "notfound"}], "]"}], 
                  ";", 
                  RowBox[{"{", "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
              "]"}], ",", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", "samesignintervals", "]"}], ">", "1"}],
                ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"samesignintervals", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"samesignintervals", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "}"}], ",", 
               RowBox[{
                RowBox[{"Message", "[", 
                 RowBox[{"FindBSTurningPoints", "::", "nobarrier"}], "]"}], 
                ";", 
                RowBox[{"{", "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
            "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Message", "[", 
         RowBox[{"FindBSTurningPoints", "::", "unsolved"}], "]"}], ";", 
        RowBox[{"{", "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
    RowBox[{"(*", 
     RowBox[{"End", " ", "If"}], "*)"}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GamowComplexification", "::", "usage"}], "=", 
   "\"\<GamowComplexification calculates the imaginary part of a positive \
quasi-bound-state frequency using the Gamow expansion and returns the complex \
frequency.\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GamowComplexification", "::", "infinite"}], "=", 
   "\"\<No tunnelling through infinite barrier.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GamowComplexification", "::", "unsolved"}], "=", 
   "\"\<No turning points have been found.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GamowComplexification", "::", "nonpositive"}], "=", 
   "\"\<Bound-state frequency is not a positive real number.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GamowComplexification", "[", 
    RowBox[{"L_List", ",", "pars___", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GamowComplexification", "[", 
       RowBox[{"#", ",", "pars", ",", "opt"}], "]"}], "&"}], ",", "L"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GamowComplexification", "[", 
    RowBox[{
     RowBox[{"\[Omega]_", "?", "NumericQ"}], ",", "U_", ",", "F_", ",", "R_", 
     ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Im", "[", "\[Omega]", "]"}], "===", "0"}], "&&", 
       RowBox[{
        RowBox[{"Re", "[", "\[Omega]", "]"}], ">", "0"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"turningpoints", "=", 
         RowBox[{"FindBSTurningPoints", "[", 
          RowBox[{
           RowBox[{"U", "-", 
            RowBox[{"\[Omega]", "^", "2"}]}], ",", "R", ",", "opt"}], "]"}]}],
         "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ListQ", "[", "turningpoints", "]"}], "&&", 
          RowBox[{
           RowBox[{"Length", "[", "turningpoints", "]"}], ">", "0"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"dI", "=", 
              RowBox[{
               RowBox[{"MappedNIntegrate", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"1", "/", "2"}], "/", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{
                    RowBox[{"\[Omega]", "^", "2"}], "-", "U"}], "]"}]}], "/", 
                  "F"}], ",", 
                 RowBox[{"Prepend", "[", 
                  RowBox[{
                   RowBox[{"turningpoints", "//", "First"}], ",", "R"}], 
                  "]"}]}], "]"}], "//", "Re"}]}], ",", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"Discard", " ", "U"}], ">", 
               RowBox[{
                RowBox[{"\[Omega]", "^", "2"}], " ", "contributions"}]}], 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{"KList", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"Map", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"MappedNIntegrate", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"U", "-", 
                    RowBox[{"\[Omega]", "^", "2"}]}], "]"}], "/", "F"}], ",", 
                    RowBox[{"Prepend", "[", 
                    RowBox[{"#", ",", "R"}], "]"}]}], "]"}], "&"}], ",", 
                  RowBox[{"turningpoints", "//", "Rest"}]}], "]"}], "//", 
                RowBox[{
                 RowBox[{"Cases", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"_", "?", "NumericQ"}]}], "]"}], "&"}]}], "//", 
               "Re"}]}]}], " ", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"Discard", " ", 
               RowBox[{"\[Omega]", "^", "2"}]}], ">", 
              RowBox[{"U", " ", "contributions"}]}], "*)"}], 
            "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "KList", "]"}], ">", "0"}], "&&", 
              RowBox[{"NumericQ", "[", "dI", "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"\[Omega]", "-", 
              RowBox[{
               FractionBox[
                RowBox[{"Plus", "@@", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "KList"}], "]"}]}], 
                RowBox[{"8", " ", "dI", " ", "\[Omega]"}]], "I"}]}], 
             "\[IndentingNewLine]", ",", 
             RowBox[{
              RowBox[{"Message", "[", 
               RowBox[{"GamowComplexification", "::", "infinite"}], "]"}], 
              ";", "\[Omega]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{"GamowComplexification", "::", "unsolved"}], "]"}], ";", 
          "\[Omega]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Message", "[", 
       RowBox[{"GamowComplexification", "::", "nonpositive"}], "]"}], ";", 
      "\[Omega]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9934118459265375`*^9, 3.9934119049435406`*^9}, {
   3.993411937037668*^9, 3.993411998928255*^9}, {3.9934120329130497`*^9, 
   3.993412036610654*^9}, {3.9934120843656697`*^9, 3.993412114069481*^9}, {
   3.9934121445841527`*^9, 3.9934121528664675`*^9}, {3.9934121941783953`*^9, 
   3.9934122179452934`*^9}, 3.993412322975805*^9, {3.9934124403973975`*^9, 
   3.9934124740525312`*^9}, {3.9934125746465497`*^9, 3.993412577991545*^9}, {
   3.9934127971940136`*^9, 3.993412798225774*^9}, {3.99341310642914*^9, 
   3.9934131114120483`*^9}, {3.9934131470189877`*^9, 
   3.9934132318991213`*^9}, {3.993413267599314*^9, 3.9934133183891373`*^9}, {
   3.9934133671635685`*^9, 3.99341340241323*^9}, {3.993413440193922*^9, 
   3.9934134605374036`*^9}, {3.993413492942668*^9, 3.9934135973494816`*^9}, {
   3.9934136658811016`*^9, 3.993413723757296*^9}, {3.99341375750657*^9, 
   3.993414045631212*^9}, {3.9934146793671513`*^9, 3.9934146919121585`*^9}, {
   3.993414727162577*^9, 3.9934148739897327`*^9}, {3.993414920694537*^9, 
   3.9934149503813744`*^9}, 3.993415235507951*^9, {3.9934155857882233`*^9, 
   3.9934156130380726`*^9}, {3.9934185937091513`*^9, 3.993418647103382*^9}, {
   3.993418681147147*^9, 3.9934186989595833`*^9}, {3.9934187331635003`*^9, 
   3.9934188327878847`*^9}, {3.99341886856905*^9, 3.993419044505905*^9}, {
   3.9934190933823457`*^9, 3.9934191647224736`*^9}, {3.993419198146043*^9, 
   3.993419202834014*^9}, {3.9934192654587793`*^9, 3.9934193771626377`*^9}, {
   3.993419426615882*^9, 3.993419439631892*^9}, {3.9934196978499584`*^9, 
   3.9934197322113333`*^9}, {3.9934198170539827`*^9, 
   3.9934198219452457`*^9}, {3.9934200739898643`*^9, 
   3.9934200802095594`*^9}, {3.99342014619378*^9, 3.9934201667557907`*^9}, {
   3.993420315569086*^9, 3.99342033953753*^9}, {3.9934204389595966`*^9, 
   3.993420439053586*^9}, {3.99342049274148*^9, 3.993420508333474*^9}, 
   3.9934206525527353`*^9, {3.993420736193771*^9, 3.9934207375224886`*^9}, {
   3.9934207691774025`*^9, 3.9934207714228687`*^9}, 3.993421148990452*^9, {
   3.993421414943994*^9, 3.9934214168597307`*^9}, {3.9934215347875557`*^9, 
   3.9934215653805485`*^9}, 3.9934216431007633`*^9, {3.993422385080332*^9, 
   3.993422392678671*^9}, {3.9934228427559214`*^9, 3.993422932834419*^9}, {
   3.9934229742115374`*^9, 3.9934230598032637`*^9}, {3.993423092974963*^9, 
   3.993423195334543*^9}, {3.9934234234277515`*^9, 3.9934234433503475`*^9}, {
   3.9934234757868657`*^9, 3.993423527083556*^9}, {3.9934235672769065`*^9, 
   3.9934236109281626`*^9}, {3.994009059483267*^9, 3.9940090683296237`*^9}, {
   3.9940090994276505`*^9, 3.994009104147788*^9}, {3.994009152026642*^9, 
   3.994009154714924*^9}, {3.994009647252359*^9, 3.994009706425384*^9}, {
   3.994009737330295*^9, 3.9940097575290155`*^9}, {3.994009832097409*^9, 
   3.994009850824669*^9}, {3.994009905643309*^9, 3.9940100125162983`*^9}, {
   3.9940100454792128`*^9, 3.994010048527001*^9}, 3.994010246078582*^9, 
   3.9940107711520867`*^9, {3.99401139922184*^9, 3.9940114336530657`*^9}, {
   3.994011466711226*^9, 3.9940114759018307`*^9}, {3.99401450444753*^9, 
   3.994014528146433*^9}, {3.9940146572927694`*^9, 3.99401466214952*^9}, {
   3.994014796746538*^9, 3.994014825755456*^9}, {3.9940149517331133`*^9, 
   3.994014967186076*^9}, {3.9940150712726364`*^9, 3.9940150734459457`*^9}, {
   3.994015113249262*^9, 3.9940151269425635`*^9}, {3.994015260649908*^9, 
   3.9940153016569915`*^9}, {3.9940755083343554`*^9, 3.99407553266967*^9}, 
   3.9959152287376776`*^9, {3.997620518396061*^9, 3.997620546888836*^9}, {
   3.9976205930585876`*^9, 3.997620640056818*^9}, {3.997620696047123*^9, 
   3.9976207567796235`*^9}, {3.9976208312391076`*^9, 
   3.9976208848174777`*^9}, {3.997620949492646*^9, 3.9976209836277533`*^9}, {
   3.9976210365027103`*^9, 3.997621048521903*^9}, {3.997621122934312*^9, 
   3.9976212700870123`*^9}, {3.997621333027416*^9, 3.9976214113004994`*^9}, {
   3.9976214564700284`*^9, 3.997621534289874*^9}, {3.997621620955867*^9, 
   3.997621621080903*^9}, {3.9976216760189323`*^9, 3.9976216766441126`*^9}, {
   3.9976256950673895`*^9, 3.9976257759512043`*^9}, {3.997625858397294*^9, 
   3.9976258635706916`*^9}, 3.997625903176219*^9, {3.9976259625374675`*^9, 
   3.9976259833248672`*^9}, 3.9976260361686325`*^9, {3.9976260802700677`*^9, 
   3.9976261137641172`*^9}, {3.9976261530881596`*^9, 
   3.9976261570401626`*^9}, {3.997626195192047*^9, 3.9976262390176153`*^9}, {
   3.9976262693703613`*^9, 3.9976263938606653`*^9}, 3.9976313141649513`*^9, {
   3.9976405467767353`*^9, 3.9976405511524076`*^9}, {3.997641950675005*^9, 
   3.9976419556477623`*^9}, {3.997642017068046*^9, 3.997642022180529*^9}, {
   3.997643052129636*^9, 3.997643112935441*^9}, {3.997643172919567*^9, 
   3.9976432654009895`*^9}, {3.997643356931241*^9, 3.9976433772898493`*^9}, {
   3.9976441129637547`*^9, 3.9976441794300747`*^9}, {3.9976443564332333`*^9, 
   3.9976444191168537`*^9}, {3.9976445847968054`*^9, 
   3.9976445917239532`*^9}, {3.9976461745593843`*^9, 
   3.9976462480550003`*^9}, {3.9976463157314034`*^9, 3.997646347230347*^9}, {
   3.997646424020376*^9, 3.997646424113703*^9}, {3.9976464734219327`*^9, 
   3.9976464739521923`*^9}, {3.997691593001404*^9, 3.997691633945222*^9}, {
   3.9976917661708994`*^9, 3.99769176786304*^9}, {3.997721418379281*^9, 
   3.9977214369510517`*^9}, {3.997721493604479*^9, 3.997721499528036*^9}, {
   3.9977215538177137`*^9, 3.9977215817040963`*^9}, {3.9977220928931627`*^9, 
   3.9977220985519724`*^9}, {3.998330572933051*^9, 3.998330575804884*^9}, {
   3.9983312348746543`*^9, 3.9983312533347588`*^9}, {3.9983313729618793`*^9, 
   3.9983313986883063`*^9}, {3.998331709433915*^9, 3.9983317224828587`*^9}, {
   3.998331756225547*^9, 3.9983318074191923`*^9}, {3.998332260469984*^9, 
   3.9983322696682224`*^9}, {3.9983327115807405`*^9, 
   3.9983327160809555`*^9}, {3.998335261334881*^9, 3.998335302513507*^9}, {
   3.998335334703476*^9, 3.9983355093990784`*^9}, {3.9983355618330336`*^9, 
   3.998335595176385*^9}, 3.998336121041867*^9, {3.998338085397629*^9, 
   3.9983381537346697`*^9}, 3.9983381923205395`*^9, {3.998338258824814*^9, 
   3.998338289151375*^9}, {3.9983383211005287`*^9, 3.998338323076597*^9}, {
   3.998338368825117*^9, 3.9983383948792114`*^9}, {3.998338618616746*^9, 
   3.998338633622817*^9}, {3.9983389287645817`*^9, 3.9983389524314938`*^9}, {
   3.998339224126953*^9, 3.998339233651309*^9}},
 ExpressionUUID -> "f69dd533-c4b7-4c8d-bbdb-48af30f47b30"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SelectDiagonalPade", "::", "usage"}], "=", 
   "\"\<SelectDiagonalPade extracts the diagonal Pad\[EAcute] approximant at \
each even WKB order from the output of WKBFormulaPade.\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SelectDiagonalPade", "[", 
    RowBox[{"L", ":", 
     RowBox[{"{", "__List", "}"}]}], "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", 
        FractionBox[
         RowBox[{
          RowBox[{"Length", "[", "#", "]"}], "+", "1"}], "2"], "]"}], "]"}], 
      "&"}], ",", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{"L", ",", 
       RowBox[{"l_List", "/;", 
        RowBox[{"EvenQ", "[", 
         RowBox[{"Length", "[", "l", "]"}], "]"}]}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Angular", "::", "usage"}], "=", 
   "\"\<Angular[\[ScriptL],m,a,\[Omega],\[Mu]] returns numerical value of the \
angular separation constant \[CapitalLambda].\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Angular", "[", 
    RowBox[{
     RowBox[{"l_", "?", "NumericQ"}], ",", 
     RowBox[{"m_", "?", "NumericQ"}], ",", 
     RowBox[{"a_", "?", "NumericQ"}], ",", 
     RowBox[{"w_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Mu]_", "?", "NumericQ"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{"SpheroidalEigenvalue", "[", 
     RowBox[{"l", ",", "m", ",", 
      RowBox[{"I", " ", "a", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"w", "^", "2"}], "-", 
         RowBox[{"\[Mu]", "^", "2"}]}]]}]}], "]"}], "-", 
    RowBox[{"2", "m", " ", "a", " ", "w"}], "+", 
    RowBox[{
     RowBox[{"\[Mu]", "^", "2"}], " ", 
     RowBox[{"a", "^", "2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.993421672521787*^9, 3.9934217852086735`*^9}, {
  3.9976217564491963`*^9, 3.9976218400991154`*^9}, {3.9977124551246457`*^9, 
  3.9977124797778807`*^9}, {3.9977125698125186`*^9, 3.9977126195845847`*^9}, {
  3.9977126960612073`*^9, 3.997712698969376*^9}, {3.997712750646695*^9, 
  3.997712752647924*^9}, {3.9977218204594545`*^9, 3.997721823871685*^9}, {
  3.9977938582315073`*^9, 3.9977938776642*^9}},
 ExpressionUUID -> "5765b548-f5ed-4ac7-b0b9-5447107ba81e"],

Cell[CellGroupData[{

Cell["Massive scalar field in the Schwarzschild background", "Section",
 CellChangeTimes->{{3.997712426970974*^9, 3.997712430631107*^9}, {
  3.9977142210876603`*^9, 
  3.997714227087783*^9}},ExpressionUUID->"35adda20-da6a-47a6-8e17-\
8f7b4b7f4cf8"],

Cell["\<\
This example calculates the quasi-bound-state frequencies for the massive \
scalar field in the Schwarzschild background.\
\>", "Text",
 CellChangeTimes->{
  3.997692286018797*^9, {3.9977145363456874`*^9, 
   3.997714562170965*^9}},ExpressionUUID->"ce426615-bca8-4534-bd66-\
fc4631e2addb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "r_", "]"}], "=", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"2", "M"}], "r"]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   RowBox[{"\[ScriptL]", 
    RowBox[{"(", 
     RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"f", "[", "r", "]"}], 
     RowBox[{"r", "^", "2"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]", "^", "2"}], " ", 
       RowBox[{"r", "^", "2"}]}], "+", "\[Lambda]", "+", 
      RowBox[{"r", " ", 
       RowBox[{
        RowBox[{"f", "'"}], "[", "r", "]"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.47387591825*^9, 3.47387596796875*^9}, {
   3.473879867859375*^9, 3.473879879953125*^9}, {3.9722428443653946`*^9, 
   3.9722428782829533`*^9}, 3.972243024739951*^9, {3.9722430817040925`*^9, 
   3.972243105758623*^9}, {3.9723262123179235`*^9, 3.972326253184696*^9}, {
   3.972326324196925*^9, 3.9723264644912233`*^9}, {3.972326649461331*^9, 
   3.9723266570472536`*^9}, {3.972326974038378*^9, 3.972327040407956*^9}, 
   3.972327116475628*^9, {3.993406230006115*^9, 3.993406231334276*^9}, {
   3.9977142006021805`*^9, 3.997714207063656*^9}, {3.9977143621973486`*^9, 
   3.9977144118656607`*^9}},
 ExpressionUUID -> "d1770b14-fc23-4c29-8a01-c52e0e4d6685"],

Cell["Plot of the effective potential.", "Text",
 CellChangeTimes->{
  3.997692286018797*^9, {3.9977145363456874`*^9, 3.9977145782406054`*^9}},
 ExpressionUUID -> "ce426615-bca8-4534-bd66-fc4631e2addb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M", "=", "1"}], ",", 
     RowBox[{"\[ScriptL]", "=", "1"}], ",", 
     RowBox[{"\[Mu]", "=", 
      FractionBox["30", "100"]}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"2", "M"}], ",", 
       RowBox[{"30", "M"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<r\>\"", ",", "\"\<V(r)\>\""}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.9940092081531553`*^9, 3.994009308150915*^9}, {
   3.994009352544281*^9, 3.994009473744564*^9}, {3.994010195761818*^9, 
   3.994010210015598*^9}, {3.9940109915998087`*^9, 3.994010991684226*^9}, {
   3.9940110658359785`*^9, 3.994011068457289*^9}, {3.9940752865986395`*^9, 
   3.994075395087138*^9}, {3.9940755472052565`*^9, 3.994075551143897*^9}, 
   3.9976291066109037`*^9, {3.997714253535565*^9, 3.9977143368067265`*^9}, 
   3.997714751960881*^9},
 ExpressionUUID -> "878058b1-a57e-4189-ac6b-2a51c95e923b"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k4lF0UAHA7YwnJkuz7bswiS9M9CRUSskRJKltZIpQISYuyhZBkq5CK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"r\"", TraditionalForm], 
    FormBox["\"V(r)\"", TraditionalForm]},
  AxesOrigin->{5., 0},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9977143225514917`*^9, 3.99771433707705*^9}, 
   3.9977144169284377`*^9, 3.9977147552994027`*^9, 3.998339274849887*^9, 
   3.998343013931693*^9},
 ExpressionUUID -> "6c45cd13-ee0d-4273-8fd9-8eac4489fcc7"]
}, Open  ]],

Cell["\<\
First, we calculate the real WKB frequency using WKBFormulaPade. We then \
apply GamowComplexification to the diagonal Pad\[EAcute] approximants to \
obtain the corresponding imaginary parts.\
\>", "Text",
 CellChangeTimes->{
  3.997692286018797*^9, {3.9977145363456874`*^9, 3.99771467922607*^9}, {
   3.997721846515332*^9, 3.997721887146332*^9}},
 ExpressionUUID -> "ce426615-bca8-4534-bd66-fc4631e2addb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"WKBFrequencies", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", "=", "1"}], ",", 
       RowBox[{"\[ScriptL]", "=", "1"}], ",", 
       RowBox[{"\[Mu]", "=", 
        FractionBox["30", "100"]}], ",", 
       RowBox[{"overtone", "=", "0"}], ",", 
       RowBox[{"precision", "=", "80"}], ",", 
       RowBox[{"order", "=", "WKBFormulaOrder"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"root", "=", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"V", "'"}], "[", "r", "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{"20", "M"}]}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", "root", "]"}], ";", 
        RowBox[{"(*", 
         RowBox[{
         "Point", " ", "of", " ", "minimum", " ", "obtained", " ", "by", " ", 
          RowBox[{"FindRoot", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"res", "=", 
            RowBox[{"WKBFormulaPade", "[", 
             RowBox[{"order", ",", 
              RowBox[{"V", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", "root", ",", "overtone"}], 
             "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"ListQ", "[", "res", "]"}], ",", 
            RowBox[{"GamowComplexification", "[", 
             RowBox[{
              RowBox[{"res", "//", "SelectDiagonalPade"}], ",", 
              RowBox[{"V", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", "r", ",", 
              RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}]}],
            "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
      "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"WKBFrequencies", "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.993406205560033*^9, 3.9934063680061073`*^9}, {
   3.9934064064432325`*^9, 3.9934064589901867`*^9}, {3.993406516802533*^9, 
   3.9934065973180676`*^9}, {3.993406654545883*^9, 3.993406728130865*^9}, {
   3.9934068459906454`*^9, 3.993406895583829*^9}, {3.993407249108163*^9, 
   3.99340732405273*^9}, {3.9934074073961983`*^9, 3.993407431568441*^9}, {
   3.9934074668030963`*^9, 3.9934074975574565`*^9}, {3.9934076068963995`*^9, 
   3.993407660912615*^9}, {3.993407797959718*^9, 3.993407798937042*^9}, {
   3.9934078985689926`*^9, 3.9934079048184795`*^9}, {3.9934079491008663`*^9, 
   3.9934079572242675`*^9}, {3.9934080224759483`*^9, 
   3.9934081430101137`*^9}, {3.993408177865768*^9, 3.9934081800060368`*^9}, {
   3.993408211209597*^9, 3.9934082661306705`*^9}, {3.9934083108339577`*^9, 
   3.9934083819288096`*^9}, {3.993408448022692*^9, 3.9934084813271313`*^9}, {
   3.9934085299133196`*^9, 3.9934085517865024`*^9}, {3.9934086325994263`*^9, 
   3.993408698944132*^9}, {3.993408730288074*^9, 3.9934087871001835`*^9}, {
   3.9934099642517147`*^9, 3.9934099679198914`*^9}, {3.9934104320986395`*^9, 
   3.99341043703701*^9}, {3.993411505725232*^9, 3.993411599224394*^9}, 
   3.993411806881169*^9, {3.9934120109755106`*^9, 3.9934120201320024`*^9}, {
   3.9934122255379953`*^9, 3.993412294647259*^9}, {3.9934126014542446`*^9, 
   3.993412601881789*^9}, {3.9934128140098524`*^9, 3.993412814960143*^9}, 
   3.993413567232975*^9, {3.9934141088238773`*^9, 3.9934141116323223`*^9}, {
   3.9934142368377466`*^9, 3.9934142799366903`*^9}, {3.99341431402367*^9, 
   3.993414368801148*^9}, 3.993414414881879*^9, {3.9934144536472397`*^9, 
   3.9934144580797863`*^9}, {3.9934145029459987`*^9, 
   3.9934145029927206`*^9}, {3.9934145515368*^9, 3.9934145918099174`*^9}, {
   3.9934149873349*^9, 3.993414994006387*^9}, {3.9934150319088154`*^9, 
   3.993415068085863*^9}, {3.9934151387716923`*^9, 3.993415166396822*^9}, 
   3.9934155230375986`*^9, 3.993415625786804*^9, {3.993418723116393*^9, 
   3.9934187232920675`*^9}, {3.993419407638548*^9, 3.993419423678217*^9}, {
   3.993419463101753*^9, 3.9934194710061016`*^9}, {3.993419531225556*^9, 
   3.993419531288081*^9}, {3.993419596819479*^9, 3.9934196474602327`*^9}, 
   3.993419762419354*^9, {3.9934197962088885`*^9, 3.9934198030375757`*^9}, {
   3.993419897381542*^9, 3.9934199170540075`*^9}, {3.993419968168269*^9, 
   3.993419988896827*^9}, {3.9934201090991*^9, 3.993420116131214*^9}, {
   3.9934201878502083`*^9, 3.993420189475526*^9}, {3.9934202349932775`*^9, 
   3.993420242918751*^9}, {3.993420367886855*^9, 3.9934203976787434`*^9}, {
   3.993420459069783*^9, 3.993420462381612*^9}, {3.9934205255057516`*^9, 
   3.993420573952973*^9}, {3.99342068219372*^9, 3.9934206862572517`*^9}, {
   3.9934211596201067`*^9, 3.9934211716782956`*^9}, {3.9934212418510575`*^9, 
   3.993421251271487*^9}, {3.9934213414764447`*^9, 3.9934213415531225`*^9}, {
   3.993421791506712*^9, 3.9934218207874184`*^9}, {3.993421921971157*^9, 
   3.993421997897868*^9}, {3.9934220812251883`*^9, 3.993422081318593*^9}, {
   3.9934221753034315`*^9, 3.993422217740325*^9}, {3.993422291678557*^9, 
   3.9934223013182306`*^9}, {3.9934223420377026`*^9, 
   3.9934223504341693`*^9}, {3.99342242800692*^9, 3.9934224280999136`*^9}, {
   3.9934224637715483`*^9, 3.9934224638340635`*^9}, {3.994009163280486*^9, 
   3.9940091651867714`*^9}, {3.9940093006327467`*^9, 
   3.9940093057904997`*^9}, {3.9940093631095934`*^9, 3.994009364063015*^9}, {
   3.9940094807329063`*^9, 3.9940094809048204`*^9}, {3.9940095437478447`*^9, 
   3.9940095804779205`*^9}, {3.99401012796529*^9, 3.9940101355925617`*^9}, 
   3.9940102153029485`*^9, {3.9940107823088827`*^9, 3.994010782407878*^9}, {
   3.9940109957098074`*^9, 3.994010995819602*^9}, {3.9940146043319798`*^9, 
   3.994014605284943*^9}, {3.9940151609594545`*^9, 3.9940151610778966`*^9}, {
   3.99407540418972*^9, 3.994075424290659*^9}, {3.9940754938134356`*^9, 
   3.9940754948609505`*^9}, {3.9977144316101213`*^9, 3.997714440769154*^9}, {
   3.997714476999951*^9, 3.997714501579105*^9}, {3.9977145874476624`*^9, 
   3.997714600658739*^9}, {3.997714763616501*^9, 3.9977148093745165`*^9}, {
   3.997722136006644*^9, 3.997722137755766*^9}},
 ExpressionUUID -> "aa084206-4279-4f6e-bdac-59afd914427b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "r", "\[Rule]", 
   "20.37178732498076337571461219066639715244309550202953850646133738115445356\
06879237249914437569408647084776448098424493`80."}], "}"}]], "Print",
 CellChangeTimes->{3.9983392749015903`*^9, 3.9983430158532934`*^9},
 ExpressionUUID -> "e61dbf2d-926d-4565-affd-be33b5f10bf6"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
      "0.296339956410397752335523654605489200758540101511448937773038945259771\
749747064288815321070648968`75.73957569547412", "-", 
       RowBox[{
       "6.09460479684412785535590294746029102629175084273935670266199226868334\
32141939517680629141724228093097601679605`74.70967225917853*^-6", " ", 
        "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "0.296192113053360438270887043242212041802479975800889375454279412686574\
475403033993551050983948019`69.89522865708031", "-", 
       RowBox[{
       "6.32090872859800486095135975734008917059478167735244250028133341187987\
3949251874590198200583`68.86363994804141*^-6", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "0.296192151887725168766039045336875503173105768610585716181235811549715\
103984100836418494278528415`65.87108039772576", "-", 
       RowBox[{
       "6.32085042682802672914278094711664852836832008701761908716010324418808\
245794568747981573696`64.83949213439347*^-6", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "0.296202520404880231656441055689164324439055238050637281738773654047438\
299662153477789890881668479`61.81390370771695", "-", 
       RowBox[{
       "6.30526238373146567257933533529940396218882242493305424633750971707262\
6772508306974665315404`60.78243438703133*^-6", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "0.296134768802831707986826906364798806778851451509234755881143697395593\
90897914`57.055660533112714", "-", 
       RowBox[{
       "6.40632693303974828345268968979737054736182325940691194031993025988887\
9758714367383677265883`56.0234118908291*^-6", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "0.296194187478328931434729542998482844552162958056772611485402763935322\
30350453`53.951752240485305", "-", 
       RowBox[{
       "6.31779355210846910146354954998741219251638132751435679036603950336654\
8308450293727237994988`52.920187337592814*^-6", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "0.296215257017714702727440145296479509791528562611055470255363457554704\
24366918`50.095059290976785", "-", 
       RowBox[{
       "6.28605470957605060170503397876782879613213361891022648316056004898652\
291`49.063735920774505*^-6", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "0.296219320376225855220902817785155668690590790864050442226110468917326\
25325205`46.43222867834816", "-", 
       RowBox[{
       "6.27991315169684631841742723980036094992830609661751644495572389200572\
018`45.40095183421729*^-6", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.998339279510893*^9, 3.998343020587797*^9},
 ExpressionUUID -> "50e00617-2614-412e-af42-036a59668837"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Massive scalar field in the Kerr background", "Section",
 CellChangeTimes->{{3.997712426970974*^9, 3.997712430631107*^9}, {
  3.9977142380260124`*^9, 
  3.997714241576765*^9}},ExpressionUUID->"35adda20-da6a-47a6-8e17-\
8f7b4b7f4cf8"],

Cell["\<\
This example calculates the quasi-bound-state frequencies for the massive \
scalar field in the Kerr background.\
\>", "Text",
 CellChangeTimes->{
  3.997692286018797*^9, {3.9977145363456874`*^9, 3.997714562170965*^9}, {
   3.9977147103742027`*^9, 
   3.9977147120479307`*^9}},ExpressionUUID->"ce426615-bca8-4534-bd66-\
fc4631e2addb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", "^", "2"}], "+", 
       RowBox[{"a", "^", "2"}]}], ")"}], "w"}], "-", 
    RowBox[{"a", " ", "m"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"r", "^", "2"}], "+", 
    RowBox[{"a", "^", "2"}], "-", 
    RowBox[{"2", "M", " ", "r"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   FractionBox[
    RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
    RowBox[{
     RowBox[{"r", "^", "2"}], "+", 
     RowBox[{"a", "^", "2"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   RowBox[{"Angular", "[", 
    RowBox[{"\[ScriptL]", ",", "m", ",", "a", ",", "w", ",", "\[Mu]"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"w", "^", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{"K", "[", "r", "]"}], 
       RowBox[{
        RowBox[{"r", "^", "2"}], "+", 
        RowBox[{"a", "^", "2"}]}]], ")"}], "^", "2"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"]], 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", 
       RowBox[{
        RowBox[{"\[Mu]", "^", "2"}], 
        RowBox[{"r", "^", "2"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}]], ",", "r"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"a", "^", "2"}], " ", 
         RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], "2"]]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.9977126538099732`*^9, {3.997712872672798*^9, 3.9977128795315666`*^9}},
 ExpressionUUID -> "fb85bd51-5e57-4b60-a94a-d728e30b0378"],

Cell["\<\
For nonzero rotation, the effective potential depends on the frequency.\
\>", "Text",
 CellChangeTimes->{
  3.997692286018797*^9, {3.9977145363456874`*^9, 3.9977145782406054`*^9}, {
   3.997714742591211*^9, 3.9977147443915787`*^9}, {3.9977148194424505`*^9, 
   3.9977148424966965`*^9}, {3.997715020176468*^9, 3.99771503179826*^9}, 
   3.997721920178666*^9},
 ExpressionUUID -> "ce426615-bca8-4534-bd66-fc4631e2addb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M", "=", "1"}], ",", 
     RowBox[{"\[ScriptL]", "=", "1"}], ",", 
     RowBox[{"m", "=", "1"}], ",", 
     RowBox[{"\[Mu]", "=", 
      FractionBox["30", "100"]}], ",", 
     RowBox[{"a", "=", 
      FractionBox["5", "10"]}], ",", 
     RowBox[{"w", "=", 
      FractionBox["29", "100"]}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"V", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"M", "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"M", "^", "2"}], "-", 
          RowBox[{"a", "^", "2"}]}]]}], ",", 
       RowBox[{"25", "M"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<r\>\"", ",", "\"\<V(r)\>\""}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.9977129033940024`*^9, 3.9977129578064713`*^9}, {
  3.9977142996393657`*^9, 3.997714301200161*^9}, {3.9977148326523204`*^9, 
  3.9977149197280383`*^9}},
 ExpressionUUID -> "256eff6e-b534-40b5-8b5c-26c336655f39"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13k8lE8YAPB1C5XcV66Q+9h9V6tonooOOYtC5C5XEl0kR0WKFKUIkRwd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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"r\"", TraditionalForm], 
    FormBox["\"V(r)\"", TraditionalForm]},
  AxesOrigin->{5., 0.06},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.997712922973399*^9, 3.9977129528331327`*^9}, 
   3.9977132346123257`*^9, {3.9977148631846046`*^9, 3.9977149212757235`*^9}, 
   3.9977154771665726`*^9, 3.998339297206276*^9, 3.9983430314466867`*^9},
 ExpressionUUID -> "0248dfa8-e3c3-4a8e-8470-f5a6cd96f9f2"]
}, Open  ]],

Cell["\<\
This function calculates the last diagonal Pad\[EAcute] approximant using the \
WKB formula for the potential depending on w. FindRoot locates the minimum \
using ri as the initial guess.\
\>", "Text",
 CellChangeTimes->{
  3.997692286018797*^9, {3.9977145363456874`*^9, 3.9977145782406054`*^9}, {
   3.997714742591211*^9, 3.9977147443915787`*^9}, {3.9977148194424505`*^9, 
   3.9977148424966965`*^9}, {3.997715037660369*^9, 3.9977151217643557`*^9}, {
   3.9977219893524666`*^9, 3.9977219967126703`*^9}},
 ExpressionUUID -> "ce426615-bca8-4534-bd66-fc4631e2addb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WKBFormulaNumeric", "[", 
    RowBox[{
     RowBox[{"o_Integer", "/;", 
      RowBox[{"o", ">", "0"}]}], ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", "0"}]}], ",", 
     RowBox[{"wn_", "?", "NumericQ"}], ",", 
     RowBox[{"ri_", "?", "NumericQ"}], ",", 
     RowBox[{"prec_", "/;", 
      RowBox[{"prec", ">", "0"}]}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"w", "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{"wn", ",", "prec"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"root", "=", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"V", "'"}], "[", "r", "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "ri"}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Omega]", "\[Rule]", "w"}], "}"}], ",", "root"}], "]"}],
          "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"res", "=", 
            RowBox[{"WKBFormulaPade", "[", 
             RowBox[{"o", ",", 
              RowBox[{"V", "[", "r", "]"}], ",", 
              RowBox[{"f", "[", "r", "]"}], ",", "root", ",", "n"}], "]"}]}], 
           "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Select", " ", "the", " ", "last", " ", "diagonal", " ", 
            "Pad\[EAcute]", " ", "approximant"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"ListQ", "[", "res", "]"}], ",", 
            RowBox[{
             RowBox[{"res", "//", "SelectDiagonalPade"}], "//", "Last"}], ",",
             "res"}], "]"}]}], "\[IndentingNewLine]", "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.997713269127617*^9, 3.997713269268285*^9}, {
  3.9977151395861425`*^9, 3.997715151875232*^9}, {3.9977216890728273`*^9, 
  3.997721692311509*^9}, {3.9977220578532515`*^9, 3.9977220601752853`*^9}},
 ExpressionUUID -> "70e0c230-82ab-4741-8402-38dbdfeb9b2d"],

Cell["\<\
In order to obtain the real part we solve numerically the WKB formula \
equation for w.\
\>", "Text",
 CellChangeTimes->{
  3.997692286018797*^9, {3.9977145363456874`*^9, 3.9977145782406054`*^9}, {
   3.997714742591211*^9, 3.9977147443915787`*^9}, {3.9977148194424505`*^9, 
   3.9977148424966965`*^9}, {3.997715037660369*^9, 3.9977151217643557`*^9}, {
   3.997715221698278*^9, 3.9977152412222013`*^9}, {3.997715292389493*^9, 
   3.9977153042718153`*^9}},
 ExpressionUUID -> "ce426615-bca8-4534-bd66-fc4631e2addb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M", "=", "1"}], ",", 
     RowBox[{"\[ScriptL]", "=", "1"}], ",", 
     RowBox[{"m", "=", "1"}], ",", 
     RowBox[{"\[Mu]", "=", 
      FractionBox["30", "100"]}], ",", 
     RowBox[{"a", "=", 
      FractionBox["5", "10"]}], ",", 
     RowBox[{"overtone", "=", "0"}], ",", 
     RowBox[{"internalprecision", "=", "80"}], ",", 
     RowBox[{"precision", "=", "20"}], ",", 
     RowBox[{"order", "=", "WKBFormulaOrder"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "obtain", " ", "the", " ", "initial", " ", "guess", " ", "by", 
     " ", "neglecting", " ", "the", " ", "frequency", " ", "dependence", " ", 
     "of", " ", "the", " ", "potential"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rew", "=", 
       RowBox[{"omega", "/.", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"initial", "=", 
            RowBox[{"WKBFormulaNumeric", "[", 
             RowBox[{"order", ",", "overtone", ",", "0", ",", 
              RowBox[{"20", "M"}], ",", "internalprecision"}], "]"}]}], "}"}],
           ",", "\[IndentingNewLine]", 
          RowBox[{"Quiet", "[", 
           RowBox[{"FindRoot", "[", 
            RowBox[{
             RowBox[{"omega", "==", 
              RowBox[{"Re", "[", 
               RowBox[{"WKBFormulaNumeric", "[", 
                RowBox[{"order", ",", "overtone", ",", "omega", ",", 
                 RowBox[{"20", "M"}], ",", "internalprecision"}], "]"}], 
               "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"omega", ",", "initial"}], "}"}], ",", 
             RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}], 
           "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "The", " ", "resulting", " ", "frequency", " ", "must", " ", "be", " ", 
       "positive", " ", "if", " ", "the", " ", "WKB", " ", "formula", " ", 
       "is", " ", "applied", " ", "in", " ", "the", " ", "minimum", " ", "of",
        " ", "the", " ", "effective", " ", "potential"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w", "=", "rew"}], "}"}], ",", 
       RowBox[{"GamowComplexification", "[", 
        RowBox[{"w", ",", 
         RowBox[{"V", "[", "r", "]"}], ",", 
         RowBox[{"f", "[", "r", "]"}], ",", "r", ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}]}], 
      "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.9977130440933924`*^9, 3.9977130507228484`*^9}, {
   3.9977131067012444`*^9, 3.997713152143108*^9}, {3.9977140676926384`*^9, 
   3.997714089433483*^9}, 3.9977147212214727`*^9, 3.9977149917567444`*^9, {
   3.9977153196340256`*^9, 3.9977154649593654`*^9}, {3.99771558722941*^9, 
   3.9977156029399652`*^9}, {3.997715737253479*^9, 3.9977157376939735`*^9}, 
   3.997715877843834*^9, {3.997719335196146*^9, 3.9977193385583134`*^9}, 
   3.9977194353890643`*^9, {3.9977196156114845`*^9, 3.997719618857149*^9}, {
   3.9977220160493784`*^9, 3.997722029494113*^9}},
 ExpressionUUID -> "ac64680c-58e9-4dc9-b2f9-ff15633fa815"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Omega]", "\[Rule]", "0"}], ",", 
   RowBox[{
   "r", "\[Rule]", 
    "20.1908651890022434016884185976246377029368390097705327315743190924407986\
897200783055472097940797851303008987640920861`80."}]}], "}"}]], "Print",
 CellChangeTimes->{3.998339308235817*^9, 3.9983430340872507`*^9},
 ExpressionUUID -> "b813a34a-dd7a-444a-8708-555cc403257f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\[Omega]", "\[Rule]", 
    "0.29616699816719651726155656941733284134464985344598665687790922639771953\
19817635533624879338756943819954589337769759`80."}], ",", 
   RowBox[{
   "r", "\[Rule]", 
    "20.8993423100643934300214265612688954918505694346647516723653758846351023\
436205466558630428548289096190449741781138851`80."}]}], "}"}]], "Print",
 CellChangeTimes->{3.998339308235817*^9, 3.9983430366653357`*^9},
 ExpressionUUID -> "b813a34a-dd7a-444a-8708-555cc403257f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\[Omega]", "\[Rule]", 
    "0.29616699816719651726155656941733284134464985344598665687790922639771953\
19817635533624879338756943819954589337769759`80."}], ",", 
   RowBox[{
   "r", "\[Rule]", 
    "20.8993423100643934300214265612688954918505694346647516723653758846351023\
436205466558630428548289096190449741781138851`80."}]}], "}"}]], "Print",
 CellChangeTimes->{3.998339308235817*^9, 3.9983430391809053`*^9},
 ExpressionUUID -> "b813a34a-dd7a-444a-8708-555cc403257f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\[Omega]", "\[Rule]", 
    "0.29616699826719651726155649551237014604807949216797648187885566550187423\
79830452916437379338756943819954589337769759`80."}], ",", 
   RowBox[{
   "r", "\[Rule]", 
    "20.8993423103580011709696272977691847709028649903039338464228548852687179\
346313958551750830292842847417241009567695518`80."}]}], "}"}]], "Print",
 CellChangeTimes->{3.998339308235817*^9, 3.9983430417904205`*^9},
 ExpressionUUID -> "b813a34a-dd7a-444a-8708-555cc403257f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\[Omega]", "\[Rule]", 
    "0.29625739309342418028342832711953470960341762577857767293800225893297442\
1327769274473543867543151197150174124550927`80."}], ",", 
   RowBox[{
   "r", "\[Rule]", 
    "20.8996077312977524416937290069046569192074300060273014064114631571290854\
392746510006876742928990863885279966259943453`80."}]}], "}"}]], "Print",
 CellChangeTimes->{3.998339308235817*^9, 3.998343044337016*^9},
 ExpressionUUID -> "b813a34a-dd7a-444a-8708-555cc403257f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\[Omega]", "\[Rule]", 
    "0.29625739309342418028342832711953470960341762577857767293800225893297442\
1327769274473543867543151197150174124550927`80."}], ",", 
   RowBox[{
   "r", "\[Rule]", 
    "20.8996077312977524416937290069046569192074300060273014064114631571290854\
392746510006876742928990863885279966259943453`80."}]}], "}"}]], "Print",
 CellChangeTimes->{3.998339308235817*^9, 3.998343046852607*^9},
 ExpressionUUID -> "b813a34a-dd7a-444a-8708-555cc403257f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\[Omega]", "\[Rule]", 
    "0.29625739319342418028342825321457201430684726450056749793894869803712912\
7329051012754793867543151197150174124550927`80."}], ",", 
   RowBox[{
   "r", "\[Rule]", 
    "20.8996077315913927785225284510777651402414200929268205157281750528708382\
654012290278328621357221063551018460456795266`80."}]}], "}"}]], "Print",
 CellChangeTimes->{3.998339308235817*^9, 3.9983430493212767`*^9},
 ExpressionUUID -> "b813a34a-dd7a-444a-8708-555cc403257f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\[Omega]", "\[Rule]", 
    "0.29625739309561887276120586537052051446625378524385960859736827007944921\
35805686061716326788446865409009053421113543`80."}], ",", 
   RowBox[{
   "r", "\[Rule]", 
    "20.8996077313041969440774442898660045820600705324797718389193666550546439\
00582418749417349336318676542457754571847232`80."}]}], "}"}]], "Print",
 CellChangeTimes->{3.998339308235817*^9, 3.9983430518837185`*^9},
 ExpressionUUID -> "b813a34a-dd7a-444a-8708-555cc403257f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"0.2962573930956188727612058653705205144662537852438596085974`20.", 
  "-", 
  RowBox[{
  "1.0386290439652850497200016038244967855493404717585974`17.514863789816907*^\
-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9983393341978245`*^9, 3.9983430545242853`*^9},
 ExpressionUUID -> "66c2fcad-b37b-49e7-92fc-df7c51ebd38a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Uniform-density ultracompact star", "Section",ExpressionUUID->"35adda20-da6a-47a6-8e17-8f7b4b7f4cf8"],

Cell["\<\
This example implements the axial potential of the uniform-density \
ultracompact star studied in arXiv:1703.08156.\
\>", "Text",
 CellChangeTimes->{
  3.997692286018797*^9},ExpressionUUID->"ce426615-bca8-4534-bd66-\
fc4631e2addb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"density", "=", 
   FractionBox[
    RowBox[{"3", " ", "M"}], 
    SuperscriptBox["rStar", "3"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mass", "[", "z_", "]"}], "=", 
   FractionBox[
    RowBox[{"M", " ", 
     SuperscriptBox["z", "3"]}], 
    SuperscriptBox["rStar", "3"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lapse", "[", "z_", "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "M"}], "rStar"]}]]}], "-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "M", " ", 
          SuperscriptBox["z", "2"]}], 
         SuperscriptBox["rStar", "3"]]}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pressure", "[", "z_", "]"}], "=", 
   FractionBox[
    RowBox[{"density", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "M", " ", 
           SuperscriptBox["z", "2"]}], 
          SuperscriptBox["rStar", "3"]]}]], "-", 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "M"}], "rStar"]}]]}], ")"}]}], 
    RowBox[{
     RowBox[{"3", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "M"}], "rStar"]}]]}], "-", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox["z", "2"]}], 
        SuperscriptBox["rStar", "3"]]}]]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fs", "[", "z_", "]"}], "=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"lapse", "[", "z", "]"}], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"mass", "[", "z", "]"}]}], "z"]}]]}], ",", 
         RowBox[{"0", "\[LessEqual]", "z", "\[LessEqual]", "rStar"}]}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "M"}], "z"]}], ",", 
         RowBox[{"z", ">", "rStar"}]}], "}"}]}], "}"}], ",", 
     "Indeterminate"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vs", "[", "z_", "]"}], "=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"lapse", "[", "z", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ScriptL]", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]", "+", "1"}], ")"}], " ", "z"}], "+", 
             RowBox[{
              SuperscriptBox["z", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"density", "-", 
                RowBox[{"pressure", "[", "z", "]"}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"mass", "[", "z", "]"}]}]}], ")"}]}], 
          SuperscriptBox["z", "3"]], ",", 
         RowBox[{"0", "\[LessEqual]", "z", "\[LessEqual]", "rStar"}]}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", "M"}], "z"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"\[ScriptL]", " ", 
              RowBox[{"(", 
               RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}], 
             SuperscriptBox["z", "2"]], "-", 
            FractionBox[
             RowBox[{"6", " ", "M"}], 
             SuperscriptBox["z", "3"]]}], ")"}]}], ",", 
         RowBox[{"z", ">", "rStar"}]}], "}"}]}], "}"}], ",", 
     "Indeterminate"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9976349381518188`*^9, 3.997634945257516*^9}, {
   3.9976916788133154`*^9, 3.9976916811109853`*^9}, {3.997692323441288*^9, 
   3.997692328475768*^9}, {3.998330449434899*^9, 3.9983305089460535`*^9}, {
   3.998332352206297*^9, 3.998332411467391*^9}, {3.9983324481922235`*^9, 
   3.998332474750592*^9}, {3.9983390791622458`*^9, 3.9983390997991905`*^9}, 
   3.9983397602907505`*^9},
 ExpressionUUID -> "541cb0e7-317f-4bcf-8bac-63d6499076c5"],

Cell["Plot of the effective potential.", "Text",
 CellChangeTimes->{
  3.997692286018797*^9, {3.9977145363456874`*^9, 
   3.9977145782406054`*^9}},ExpressionUUID->"ce426615-bca8-4534-bd66-\
fc4631e2addb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M", "=", "1"}], ",", 
     RowBox[{"rStar", "=", 
      FractionBox["226", "100"]}], ",", 
     RowBox[{"\[ScriptL]", "=", "2"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Vs", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", 
       RowBox[{"6", "M"}]}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<r\>\"", ",", "\"\<V(r)\>\""}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.9976352322674055`*^9, 3.99763525421143*^9}, {
   3.997642071115184*^9, 3.9976420817462068`*^9}, 3.997691683564332*^9, {
   3.9977155079879274`*^9, 3.99771550815985*^9}, {3.997719656508346*^9, 
   3.9977196598540325`*^9}, {3.997719741784561*^9, 3.9977197498051147`*^9}, {
   3.998331167728033*^9, 3.9983311717793856`*^9}, {3.998332422849571*^9, 
   3.998332423770322*^9}, {3.998339772649761*^9, 3.998339779821798*^9}},
 ExpressionUUID -> "9d5b12cd-83a2-4b1a-a603-42eb5d9c1dd3"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVl3c4Ff4Xx++l0EShohJKZKSoNHhfq9KUitLXHhmJRAl1r5mdkBKySUbG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        "]], LineBox[CompressedData["
1:eJwV1nk8lNsfB3AxY2aeIYmMkIskSyWUpcX3G2W7kjZ7iyXalSQkJUuLElmy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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$13227#1"]& ], {}}, {{}, {}}, {{}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"r\"", TraditionalForm], 
    FormBox["\"V(r)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 6}, {0., 0.3334568400956639}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.997635245640394*^9, 3.997635254672686*^9}, 
   3.9976404053618975`*^9, 3.99764057291306*^9, 3.9976419732971835`*^9, {
   3.997642072020705*^9, 3.9976420821682286`*^9}, 3.997642536302049*^9, 
   3.9976435146180906`*^9, 3.997644205793686*^9, 3.9976445376651773`*^9, 
   3.9976446424677663`*^9, 3.9976462634227853`*^9, 3.997646456257615*^9, 
   3.997646494403014*^9, 3.997691650704567*^9, 3.997691746942294*^9, 
   3.99769185023706*^9, 3.997692095577607*^9, 3.9976922526717*^9, 
   3.9976923327561426`*^9, 3.997719682913292*^9, {3.9977197289186935`*^9, 
   3.9977197502796535`*^9}, 3.998330515033025*^9, 3.9983311725013065`*^9, 
   3.9983324243605433`*^9, 3.998332477681704*^9, 3.998338716016421*^9, 
   3.9983390274230633`*^9, {3.998339085055209*^9, 3.998339108180015*^9}, {
   3.9983397672749057`*^9, 3.9983397807278795`*^9}},
 ExpressionUUID -> "063cb4aa-9767-47a7-bc5c-6798202ba688"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BoundStates", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", "=", "1"}], ",", 
       RowBox[{"rStar", "=", 
        FractionBox["226", "100"]}], ",", 
       RowBox[{"\[ScriptL]", "=", "2"}], ",", 
       RowBox[{"overtone", "=", "0"}], ",", 
       RowBox[{"precision", "=", "50"}], ",", 
       RowBox[{"order", "=", "WKBFormulaOrder"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"root", "=", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Vs", "'"}], "[", "r", "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             FractionBox["M", "2"]}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"res", "=", 
           RowBox[{"WKBFormulaPade", "[", 
            RowBox[{"order", ",", 
             RowBox[{"Vs", "[", "r", "]"}], ",", 
             RowBox[{"fs", "[", "r", "]"}], ",", "root", ",", "overtone"}], 
            "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"ListQ", "[", "res", "]"}], ",", 
           RowBox[{"GamowComplexification", "[", 
            RowBox[{
             RowBox[{"res", "//", "SelectDiagonalPade"}], ",", 
             RowBox[{"Vs", "[", "r", "]"}], ",", 
             RowBox[{"fs", "[", "r", "]"}], ",", "r", ",", 
             RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}]}], 
          "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
      "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"BoundStates", "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.9976351777364044`*^9, 3.997635186364608*^9}, {
  3.997635300594823*^9, 3.9976353557477446`*^9}, {3.997640631462947*^9, 
  3.9976406316817703`*^9}, {3.997642087748352*^9, 3.9976420881234617`*^9}, {
  3.99764247980188*^9, 3.9976424862252865`*^9}, {3.9976432911910043`*^9, 
  3.9976432914498444`*^9}, {3.9976465063952804`*^9, 3.997646506707198*^9}, {
  3.9976916875815163`*^9, 3.997691695116025*^9}, {3.997719794797168*^9, 
  3.9977198339047613`*^9}, {3.9983305253163023`*^9, 3.9983305268295965`*^9}, {
  3.998330596372832*^9, 3.9983305964996157`*^9}, {3.998331143925269*^9, 
  3.9983311458007035`*^9}, {3.998331283186863*^9, 3.998331326334074*^9}, {
  3.998339156226408*^9, 3.998339156311056*^9}, {3.9983397987191167`*^9, 
  3.9983398058599815`*^9}, {3.9983398587704043`*^9, 3.998339858801661*^9}},
 ExpressionUUID -> "443db1f9-e2ef-454c-9f76-ad3ea9ebcb8d"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
      "0.1096908080699243047515587847750487734053720364056596528044`46.\
255883350733065", "-", 
       RowBox[{
       "1.36993599616061926362774912232046921907083809863119674775656797024559\
`40.89220689527017*^-9", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "0.1090425961401361679068430561417785596274375574896307791222`41.\
646869279357084", "-", 
       RowBox[{
       "1.2805545055840897438726877259758650706224530034521`36.28155306802006*^\
-9", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "0.1090471827528792356839234969423792160252848511839195179414`39.\
80440502365723", "-", 
       RowBox[{
       "1.2828211128998072693085057287069812042985928388384`34.4391349343705*^\
-9", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "0.1090450754994310078652462921501210629039344879602265485917`36.\
6448896432162", "-", 
       RowBox[{
       "1.2819921301634906412087998127690406951531375300066`31.\
279602797964017*^-9", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "0.1090490853284840406491512643358359484545551002939903426306`33.\
79681959702355", "-", 
       RowBox[{
       "1.281874219375492358933676106122379598145090745103`28.41186268277187*^\
-9", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "0.109043906227569320664738476008565623942858984087220491801`30.\
2061209800404", "-", 
       RowBox[{
       "1.28036631369027172816138867653723113639644597462`24.84080046432962*^-\
9", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "0.1090436846109743127331288322564950589577431485301294267708`28.\
843885455096803", "-", 
       RowBox[{
       "1.280336375027666295606596042279407268895475652233`23.478564277235005*^\
-9", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "0.10904679811525597621801161310140053122`25.96879236643026", "-", 
       RowBox[{
       "1.2832285979871924344017368989413038848547490506626`20.60353085100164*^\
-9", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9983390351786227`*^9, {3.9983390920678463`*^9, 3.9983391132926245`*^9}, 
   3.998339160257988*^9, {3.9983397874777093`*^9, 3.9983398110469065`*^9}, 
   3.998339864661564*^9},
 ExpressionUUID -> "4dcbc4b2-29ad-43ac-9c22-7f8132b8f333"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1409, 836},
WindowMargins->{{30, Automatic}, {53, Automatic}},
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"Magnification"->1,
"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792},
"PostScriptOutputFile":>FrontEnd`FileName[{$RootDirectory, "home", "konoplya",
    "test"}, "upon_request1.nb.ps", CharacterEncoding -> "iso8859-1"]},
ShowSelection->True,
TaggingRules->{"TryRealOnly" -> False},
PrivateNotebookOptions -> {
 "VersionedStylesheet" -> {"Default.nb"[8.] -> False}},
ExpressionUUID -> "e6492e0c-f6bf-45fd-86f2-c61172e174dc",
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 894, 20, 92, "Input"],
Cell[1442, 42, 22658, 506, 1141, "Input"],
Cell[24103, 550, 2283, 60, 115, "Input"],
Cell[CellGroupData[{
Cell[26411, 614, 248, 4, 71, "Section"],
Cell[26662, 620, 299, 7, 29, "Text"],
Cell[26964, 629, 1468, 38, 103, "Input"],
Cell[28435, 669, 202, 3, 29, "Text"],
Cell[CellGroupData[{
Cell[28662, 676, 1211, 28, 94, "Input"],
Cell[29876, 706, 10927, 185, 257, "Output"]
}, Open  ]],
Cell[40818, 894, 416, 8, 29, "Text"],
Cell[CellGroupData[{
Cell[41259, 906, 6493, 113, 215, "Input"],
Cell[47755, 1021, 335, 7, 23, "Print"],
Cell[48093, 1030, 3182, 75, 170, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51324, 1111, 239, 4, 71, "Section"],
Cell[51566, 1117, 344, 8, 29, "Text"],
Cell[51913, 1127, 2386, 76, 154, "Input"],
Cell[54302, 1205, 426, 8, 29, "Text"],
Cell[CellGroupData[{
Cell[54753, 1217, 1192, 33, 102, "Input"],
Cell[55948, 1252, 10117, 171, 256, "Output"]
}, Open  ]],
Cell[66080, 1426, 573, 10, 29, "Text"],
Cell[66656, 1438, 2523, 65, 192, "Input"],
Cell[69182, 1505, 523, 10, 29, "Text"],
Cell[CellGroupData[{
Cell[69730, 1519, 3371, 75, 214, "Input"],
Cell[CellGroupData[{
Cell[73126, 1598, 396, 9, 23, "Print"],
Cell[73525, 1609, 527, 12, 23, "Print"],
Cell[74055, 1623, 527, 12, 23, "Print"],
Cell[74585, 1637, 527, 12, 23, "Print"],
Cell[75115, 1651, 524, 12, 23, "Print"],
Cell[75642, 1665, 524, 12, 23, "Print"],
Cell[76169, 1679, 526, 12, 23, "Print"],
Cell[76698, 1693, 526, 12, 23, "Print"]
}, Open  ]],
Cell[77239, 1708, 359, 7, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[77647, 1721, 107, 0, 71, "Section"],
Cell[77757, 1723, 241, 6, 29, "Text"],
Cell[78001, 1731, 4551, 139, 348, "Input"],
Cell[82555, 1872, 204, 4, 29, "Text"],
Cell[CellGroupData[{
Cell[82784, 1880, 1107, 25, 94, "Input"],
Cell[83894, 1907, 15032, 266, 244, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98963, 2178, 2838, 61, 218, "Input"],
Cell[101804, 2241, 2659, 74, 170, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)


